The one-step Shafarevich gap in embedding dimension five

Let $k$ be an algebraically closed field of characteristic zero and let $S=k[x_1,\ldots,x_5]$ with maximal ideal $\mathfrak m=(x_1,\ldots,x_5)$. For a codimension-$r$ subspace $Q\subset S_2$, set $I_Q=(Q)+\mathfrak m^3$. Then $S/I_Q$ has Hilbert function $(1,5,r)$. We prove that the translated one-step locus defined by these ideals is contained in the smoothable component for every $r\in{6,7,\ldots,15}$. We introduce a finite field differential rank certificate proving dominance, for $6\le r\le 14$, of the Erman--Velasco map $\operatorname{GL}*5\times (\mathbb A^5)^r\dashrightarrow \operatorname{Gr}(r,\operatorname{Sym}^2 k^5)$, $(g,a^{(1)},\ldots,a^{(r)})\mapsto g\cdot\langle q(a^{(1)}),\ldots,q(a^{(r)})\rangle$, where $q(a)=\sum*{i=1}^5 a_i y_i^2-\left(\sum_{i=1}^5 a_i y_i\right)^2$. The endpoint $r=15$ is handled separately by a flat degeneration of $21$ general reduced points to the fat point defined by $\mathfrak m^3$. Combined with the known small cases and with the known elementary components for $r=3$ and $r=5$, this gives the complete one-step classification in embedding dimension five: the one-step loci with Hilbert function $(1,5,r)$ are smoothable for all $r\neq 3,5$, and the cases $r=3,5$ are precisely the generically reduced elementary component cases. In this sense the one-step Shafarevich gap in embedding dimension five is completely resolved.

==> anc/verify_smoothable_15r.m2 <==
-- verify_smoothable_15r.m2
--
-- Exact finite-field differential-rank verifier for
--   "The one-step Shafarevich gap in embedding dimension five".
--
-- It certifies dominance of
--     GL_5 x (A^5)^r ---> Gr(r, Sym^2 k^5),
--     (g, a^(1),...,a^(r)) |-> g.<q(a^(1)),...,q(a^(r))>
-- for r = 6,...,14, where
--     q(a) = sum_i a_i y_i^2 - (sum_i a_i y_i)^2.
--
-- The certificate is the fixed 14 x 5 matrix A14 below.  For each r = 6,...,14
-- the first r rows give a point at which the differential has full rank
-- r(15-r).  All arithmetic is exact over F_32003.
--
-- Coefficient conventions.  The ordered monomial basis B of T_2 = Sym^2 k^5 is
--   y1^2, y1y2, y1y3, y1y4, y1y5,
--   y2^2, y2y3, y2y4, y2y5,
--   y3^2, y3y4, y3y5,
--   y4^2, y4y5, y5^2,
-- i.e. the pairs (i,j), 0 <= i <= j <= 4, in lexicographic order.
-- In coefficient vectors, the y_i y_j coefficient for i<j is twice the
-- (i,j)-entry of the symmetric matrix M representing y^T M y.

kk = ZZ/32003;
inv2 = (2_kk)^(-1);

basisPairs = flatten for i from 0 to 4 list for j from i to 4 list (i,j);
N = #basisPairs; -- 15
zero15 = toList(N : 0_kk);

A14 = {
    {0,0,2,2,2},
    {0,1,2,2,1},
    {1,0,0,2,1},
    {2,0,2,2,2},
    {0,2,0,2,0},
    {1,2,1,0,2},
    {2,2,2,0,1},
    {1,0,1,2,2},
    {2,2,2,2,0},
    {1,0,2,0,0},
    {1,2,2,2,2},
    {2,1,2,2,1},
    {0,1,1,2,0},
    {1,2,1,1,1}
};

-- Optional endpoint witness: adding this row makes the q(a)'s span all of T_2.
A15 = append(A14, {0,0,0,0,2});

-- coefficient vector of q(a) = sum a_i y_i^2 - (sum a_i y_i)^2
qVec = a0 -> (
    a := apply(a0, x -> x * 1_kk);
    apply(basisPairs, p -> (
        i := p#0; j := p#1;
        if i == j then a#i - a#i^2 else (-2) * a#i * a#j
    ))
);

-- derivative of q(a) in the a_ell direction, ell = 0..4
-- y_ell^2 - 2 (sum_i a_i y_i) y_ell
dqVec = (a0, ell) -> (
    a := apply(a0, x -> x * 1_kk);
    apply(basisPairs, p -> (
        i := p#0; j := p#1;
        if i == j then (
            if i == ell then 1 - 2*a#i else 0_kk
        ) else (
            if i == ell then (-2)*a#j
            else if j == ell then (-2)*a#i
            else 0_kk
        )
    ))
);

-- coefficient vector -> symmetric 5 x 5 matrix M with q = y^T M y
coeffToMatrix = v -> (
    M := mutableMatrix(kk, 5, 5);
    scan(N, t -> (
        p := basisPairs#t; i := p#0; j := p#1; c := v#t;
        if i == j then M_(i,i) = c
        else (M_(i,j) = c * inv2; M_(j,i) = c * inv2)
    ));
    matrix M
);

-- symmetric 5 x 5 matrix -> coefficient vector of y^T M y
matrixToCoeff = M -> apply(basisPairs, p -> (
    i := p#0; j := p#1;
    if i == j then M_(i,i) else 2 * M_(i,j)
));

-- matrix unit E_{u,v}
Euv = (u,v) -> (
    m := mutableMatrix(kk, 5, 5);
    m_(u,v) = 1_kk;
    matrix m
);

-- infinitesimal GL_5 action on a quadric: M |-> H M + M H^t
glActionVec = (v, H) -> (
    M := coeffToMatrix v;
    matrixToCoeff(H*M + M*transpose H)
);

-- Compute the intrinsic differential rank.
-- The columns C live in T_2^{+r}.  The columns G span U in each slot.
-- The rank in (T_2/U)^{+r} is rank[C|G] - rank(G).
certificateData = A -> (
    r := #A;
    Ufull := apply(A, row -> qVec row);
    rkU := rank matrix Ufull;

    ptCols := flatten for j from 0 to r-1 list for ell from 0 to 4 list (
        flatten for jj from 0 to r-1 list (
            if jj == j then dqVec(A#j, ell) else zero15
        )
    );

    glCols := flatten for u from 0 to 4 list for v from 0 to 4 list (
        H := Euv(u,v);
        flatten for q in Ufull list glActionVec(q, H)
    );

    cols := join(ptCols, glCols);

    Gcols := flatten for s from 0 to r-1 list for k from 0 to r-1 list (
        flatten for jj from 0 to r-1 list (
            if jj == s then Ufull#k else zero15
        )
    );

    rankFG := rank matrix join(cols, Gcols);
    rankG := rank matrix Gcols;
    diffRank := rankFG - rankG;

    {rkU, rankFG, rankG, diffRank}
);

printCertificate = r -> (
    A := take(A14, r);
    dat := certificateData A;
    expected := r*(15-r);
    << "r = " << r << endl;
    << "  rank U          = " << dat#0 << "   (expected " << r << ")" << endl;
    << "  rank [C | G]    = " << dat#1 << "   (expected " << 15*r << ")" << endl;
    << "  rank G          = " << dat#2 << "   (expected " << r*r << ")" << endl;
    << "  differential rk = " << dat#3 << "   (expected " << expected << ")" << endl;
    dat
);

verifyDominant = r -> (
    dat := printCertificate r;
    expected := r*(15-r);
    if dat#0 =!= r or dat#1 =!= 15*r or dat#2 =!= r*r or dat#3 =!= expected then
        error("dominance certificate FAILED for r = " | toString r)
);

sanityCheckNotDominant = r -> (
    dat := printCertificate r;
    expected := r*(15-r);
    if dat#3 == expected then
        error("sanity check FAILED: r = " | toString r | " unexpectedly has full rank")
    else
        << "  sanity check: not full rank, as expected" << endl
);

-- Sanity checks against the known elementary-component cases.
sanityCheckNotDominant 3;
sanityCheckNotDominant 5;

-- Dominance certificates for the new tail.
for r from 6 to 14 do verifyDominant r;

-- Endpoint span check for r=15, not used as a dominance certificate.
U15 := apply(A15, row -> qVec row);
rk15 := rank matrix U15;
<< "r = 15 endpoint span rank = " << rk15 << "   (expected 15)" << endl;
if rk15 =!= 15 then error("endpoint span check FAILED for r = 15");

<< "ALL ONE-STEP n=5 CERTIFICATES VERIFIED" << endl;

